Red riding on hood: Exploring how galaxy colour depends on environment

Galaxy populations are known to exhibit a strong colour bimodality, corresponding to blue star-forming and red quiescent subpopulations. The relative abundance of the two populations has been found to vary with stellar mass and environment. In this paper, we explore the effect of environment considering different types of measurements. We choose a sample of $49, 911$ galaxies with $0.05 < z < 0.18$ from the Galaxy And Mass Assembly survey. We study the dependence of the fraction of red galaxies on different measures of the local environment as well as the large-scale "geometric" environment defined by density gradients in the surround- ing cosmic web. We find that the red galaxy fraction varies with the environment at fixed stellar mass. The red fraction depends more strongly on local environmental measures than on large-scale geometric environment measures. By comparing the different environmental densities, we show that no density measurement fully explains the observed environmental red fraction variation, suggesting the different measures of environmental density contain different information. We test whether the local environmental measures, when combined together, can explain all the observed environmental red fraction variation. The geometric environment has a small residual effect, and this effect is larger for voids than any other type of geometric environment. This could provide a test of the physics applied to cosmological-scale galaxy evolution simulations as it combines large-scale effects with local environmental impact.

==> build.sh <==
pdflatex -synctex=1 -interaction=nonstopmode astro_paper.tex
bibtex astro_paper.aux
pdflatex -synctex=1 -interaction=nonstopmode astro_paper.tex
pdflatex -synctex=1 -interaction=nonstopmode astro_paper.tex

